Top Couplings: pre-Snowmass Energy Frontier 2013 Overview

Overview on top couplings measurements is presented, and the prospects of future measurements are discussed. The coupling of top to the W boson can be examined either by looking at the decay of the top quark or from single top quark production. With the advent of high statistics top physics at the LHC and at the high-luminosity LHC, the processes where the bosons (photon, Z and Higgs) are produced in association with top quarks become accessible. The first evidence on the coupling of the top quark to these particles will come from the production rate.

==> BBE/xsec.mac <==
a:(s0+as*s1)*(dg0+as*dg1)/gam;
b:s0*dg0/gam+as*s1*dg0/gam+s0*as*dg1/gam+s0*(gam-g0)/g0*dg0/gam;
expand(a-b);
ev(%,dg0=g0,dg1=g1,gam=g0+as*g1);
factor(%);
